Path-integral calculation of the third dielectric virial coefficient of helium based on ab initio three-body polarizability and dipole surfaces

We develop a surface for the electric dipole moment of three interacting helium atoms and use it, together with state-of-the-art potential and polarizability surfaces, to compute the third dielectric virial coefficient, $C_\varepsilon$, for both $^4$He and $^3$He isotopes. Our results agree with previously published data computed using an approximated form for the three-body polarizability, and are extended to the low-temperature regime by including exchange effects. Additionally, the uncertainty of $C_\varepsilon$ is rigorously determined for the first time by propagating the uncertainties of the potential and polarizability surfaces; this uncertainty is much larger than the contribution from the dipole-moment surface to $C_\varepsilon$. Our results compare reasonably well with the limited experimental data. The first-principles values of $C_\epsilon$ computed in this work will enhance the accuracy of primary temperature and pressure metrology based on measurements of the dielectric constant of helium.

==> dipole.f90 <==
module dipole_2024
use ISO_C_BINDING

implicit none
integer,parameter :: prec = kind(0.d0)
real(prec),parameter :: ZERO = 0._prec
real(prec),parameter :: EXPTHR = -log(tiny(0._prec))
real(prec),parameter :: PI = 3.1415926535897932384626433832795_prec
private
public dipole_bo_squared

integer,parameter :: L_MAX = 12, K_MAX_SUM = 7 
integer,parameter :: K1_MAX = 5, K2_MAX = 5, K3_MAX = 5


real(prec),parameter :: nl_paramsSR(12) = & 
     (/&
1.4577551774565771_prec,&
3.7442705632300126_prec,&
3.9477419004152665_prec,&
2.6221480988100057_prec,&
1.1984985406024085_prec,&
1.6439880793826231_prec,&
7.8423831630006005_prec,&
7.935335342529742_prec,&
3.189460218107472_prec,&
1.32884151345753_prec,&
2.3584170076363424_prec,&
6.435265161455211_prec&
    /)
real(prec),parameter :: l_paramsSR(168) = & 
     (/&
-77.66067639165254_prec,&
70.83074483276485_prec,&
-135.48061068315747_prec,&
257.0453789374679_prec,&
-48.89064847555788_prec,&
84.04995944251976_prec,&
-11.902507705590981_prec,&
187.8846948177412_prec,&
-146.08826536062224_prec,&
75.17485461281584_prec,&
-21.34080900487599_prec,&
-53.62489459673592_prec,&
23.0639791156448_prec,&
-20.858290431834753_prec,&
0.4754511518758153_prec,&
3.230366491881359_prec,&
1.4192183291720182_prec,&
2.041974984418342_prec,&
-20.674264010480755_prec,&
16.31405739189936_prec,&
-1.996604689234288_prec,&
0.6397539749785502_prec,&
12.518307704714807_prec,&
-7.405758770734559_prec,&
0.6978227594234485_prec,&
-0.41259361162163577_prec,&
-0.7362744929698187_prec,&
0.5242281213228135_prec,&
148.17931536312682_prec,&
584.6370203225079_prec,&
-480.3183781137758_prec,&
-213.83693966762556_prec,&
-105.80248796153569_prec,&
-276.3532484618797_prec,&
-78.57534094669_prec,&
-425.19261129344875_prec,&
-81.52266333556672_prec,&
-17.971122826702718_prec,&
296.6857373061472_prec,&
270.62070928821845_prec,&
274.97989434261683_prec,&
91.23835266060007_prec,&
-73.58261821690832_prec,&
-61.2838906536295_prec,&
-30.412041271585817_prec,&
-100.48054495114744_prec,&
374.2522317554767_prec,&
-206.37915459660266_prec,&
-247.5948961153094_prec,&
10.432722335059822_prec,&
-243.83269099608742_prec,&
80.01108004283061_prec,&
82.67524402692575_prec,&
-0.6509960416828591_prec,&
35.521325623595395_prec,&
-6.513419117293154_prec,&
1.1470472110573732e-05_prec,&
4.523110953458193e-06_prec,&
-0.00012067885368007598_prec,&
-9.36076413516865e-05_prec,&
-0.0003941681967474255_prec,&
7.444744697547859e-05_prec,&
-4.1637842940941865e-06_prec,&
1.5153949882137e-05_prec,&
7.588382143670017e-05_prec,&
0.00011945738620696835_prec,&
-1.8174424530209437e-05_prec,&
1.3865934349657273e-06_prec,&
-1.3186753430081928e-05_prec,&
-1.28175704930116e-05_prec,&
1.1505782303080973e-06_prec,&
9.744879031650946e-07_prec,&
5.36398850808423e-07_prec,&
2.5864534100888865e-07_prec,&
1.0232564107708572e-06_prec,&
-3.460354568976872e-06_prec,&
1.1969206226554182e-06_prec,&
-8.545306646231886e-08_prec,&
-4.0448758058473056e-07_prec,&
3.6504094353104124e-07_prec,&
-1.8174674473348484e-07_prec,&
-8.141056570148993e-08_prec,&
1.2999949140627744e-08_prec,&
4.9038888851640526e-08_prec,&
-2.037976944866526e-05_prec,&
-1.4073305019362582e-06_prec,&
-1.5587805952982753e-05_prec,&
-9.109725815872814e-06_prec,&
-6.5596932426024385e-06_prec,&
-1.753675821166411e-05_prec,&
-3.0395718818396985e-06_prec,&
-3.148399021743146e-05_prec,&
-1.8519205164378484e-05_prec,&
-1.3326665553577708e-05_prec,&
-3.577434990480815e-05_prec,&
-6.358357530923605e-05_prec,&
-3.764108675316318e-05_prec,&
-2.7218386800994367e-05_prec,&
-7.316998724223493e-05_prec,&
-7.647065397626548e-05_prec,&
-5.600300985782334e-05_prec,&
-6.147728236654731e-06_prec,&
-6.367867901025111e-05_prec,&
-3.771276521681735e-05_prec,&
-2.6736697358261173e-05_prec,&
-7.259960842454143e-05_prec,&
-0.00012864929214591813_prec,&
-7.668059223133143e-05_prec,&
-5.457686710687609e-05_prec,&
-0.00015582629870099842_prec,&
-0.0002603939973879948_prec,&
-0.00015625690554610993_prec,&
-0.07353953723993012_prec,&
0.802603120664912_prec,&
1.0701917617564154_prec,&
-4.542161086404284_prec,&
0.9314824778874063_prec,&
0.09666310461194827_prec,&
0.002227842419107652_prec,&
-0.05682047060008838_prec,&
2.488328613300648_prec,&
-0.4815107738078797_prec,&
-0.0033703702746418485_prec,&
-0.013444424211618355_prec,&
-0.39314437769861743_prec,&
0.05433337496699443_prec,&
0.001586527784073657_prec,&
0.01757287440580982_prec,&
-0.0005561900458400853_prec,&
-0.010774148370410377_prec,&
-0.026057738432982543_prec,&
-0.20333653209492955_prec,&
0.03588578692493147_prec,&
-0.004098339287401196_prec,&
0.00924454320561686_prec,&
0.04938030682917939_prec,&
-0.005440226211491919_prec,&
-0.002335531391443473_prec,&
-0.0009224892916677816_prec,&
-0.0006044256700841228_prec,&
-22.548348182635362_prec,&
1.521367857678561_prec,&
-19.936388656835195_prec,&
-11.70014808913006_prec,&
-6.356263894622455_prec,&
-23.40051850869148_prec,&
6.532175223847823_prec,&
-38.38831820133565_prec,&
-21.976779523286417_prec,&
-11.557316672596983_prec,&
-44.91926501064023_prec,&
-71.58754650191332_prec,&
-39.62972555074688_prec,&
-20.075709202770923_prec,&
-83.02387509532072_prec,&
-66.85222723273525_prec,&
-32.599313785710464_prec,&
24.842129416756862_prec,&
-72.2655246682332_prec,&
-39.88559732294388_prec,&
-18.577637292180704_prec,&
-82.37310719787402_prec,&
-128.23436617842174_prec,&
-67.49402861196876_prec,&
-28.55894578299742_prec,&
-101.34462373065372_prec,&
-208.43340956471354_prec,&
-101.01524178170949_prec&
     /)

contains



function dipole_bo_squared(R12,R23,R31) bind(C)
! total dipole moment
! as a sum of short range and long range contributions
implicit none
real(prec) :: dipole_BO_squared
real(prec),intent(in) :: R12,R23,R31
real(prec) :: dip
dip = shortRangeXY(R12,R23,R31) + longRangeXX(R12,R23,R31)**2 + longRangeYY(R12,R23,R31)**2
dipole_BO_squared =  dip
end function dipole_BO_squared

function shortRangeXY(R12,R23,R31) bind(C)
! short range contribution,
! orientation is chose such as {R}_{12} < {R}_{23} and angle between them is < pi/3
implicit none
real(prec) :: shortRangeXY
real(prec),intent(in) :: R12,R23,R31
real(prec) :: term,suma,tmp,rad_term,ang_term
real(prec) :: nl1,nl2,nl3,c1,c2,c3,R1,R2,theta
real(prec) :: theta1,theta2,theta3
integer :: i,k1,k2,k3,k

suma = 0._prec
k = 1
R1 = 0.
R2 = 0.
call angles(R12,R23,R31,c1,c2,c3)
theta1=acos(c1)
theta2=acos(c2)
theta3=acos(c3)
if(theta1>=PI/3 .and. theta1<=PI .and. theta2>=PI/3 .and. theta2<=PI ) then
  if (R31 < R23) then
    R1 = R12; 
    R2 = R31; 
    theta = theta1;
  else
    R1 = R12; 
    R2 = R23; 
    theta = theta2;
  endif
elseif(theta2>=PI/3 .and. theta2<=PI .and. theta3>=PI/3 .and. theta3<=PI) then
  if (R12 < R31) then
    R1 = R12; 
    R2 = R23; 
    theta = theta2;
  else
    R1 = R31; 
    R2 = R23; 
    theta = theta3;
  endif
elseif(theta3>=PI/3 .and. theta3<=PI .and. theta1>=PI/3 .and. theta1<=PI) then
  if (R12 < R23) then
    R1 = R12; 
    R2 = R31; 
    theta = theta1;
  else
    R1 = R31; 
    R2 = R23; 
    theta = theta3;
  endif
elseif(theta1>=PI/3 .and. theta1<=PI) then
    R1 = R12; 
    R2 = R31; 
    theta = theta1;
elseif(theta2>=PI/3 .and. theta2<=PI) then
    R1 = R23; 
    R2 = R12; 
    theta = theta2;
elseif(theta3>=PI/3 .and. theta3<=PI) then
    R1 = R31; 
    R2 = R23; 
    theta = theta3;
else
   write(*,*) "Problem",R12,R23,R31
   stop 1
endif
if (R1>R2) then
    tmp = R2
    R2 = R1     
    R1 = tmp
endif

   do i=1,L_MAX,2
       nl1 = nl_paramsSR(i);
       nl2 = nl_paramsSR(i+1);
       rad_term = (exp(-nl1*R1-nl2*R2))*(abs(R1-R2) + (1 - 2*cos(theta))*(1 + cos(theta)))
       do k1=0,K1_MAX
           do k2=k1,K2_MAX
               do k3=k2,K3_MAX
                   if ((k1+k2+k3)<=K_MAX_SUM) then
                        ang_term = (R1**k1*R2**k2)*(cos(k3*theta)+1)
                        term = rad_term*ang_term
                        suma = suma + term*l_paramsSR(k)
                        k = k + 1;
                   endif
               enddo
           enddo
       enddo
   enddo
shortRangeXY = suma
end function shortRangeXY

function longRangeXX(R12,R23,R31)
! Y-component of the dipole vector of three atoms lying in
! xy-plane, while a vector between atom 1 and atom 2 corresponds to the x-axis
implicit none
real(prec) :: longRangeXX
real(prec),intent(in) :: R12,R23,R31
real(prec) :: c1,c2,c3,theta1,theta2,theta3

real(prec) ::  rab(3) 
real(prec) ::  rba(3) 
real(prec) ::  rac(3) 
real(prec) ::  rca(3) 
real(prec) ::  rbc(3) 
real(prec) ::  rcb(3) 
real(prec) ::  lin(2) 
real(prec) :: t1,t2

call angles(R12,R23,R31,c1,c2,c3)
theta1=acos(c1)
theta2=acos(c2)
theta3=acos(c3)

rab = (/1._prec,0._prec,0._prec/)
rba = (/-1._prec,0._prec,0._prec/)
rac = (/cos(theta1),sin(theta1),0._prec/)
rca = (/-cos(theta1),-sin(theta1),0._prec/)
rbc = (/-cos(theta2),sin(theta2),0._prec/)
rcb = (/cos(theta2),-sin(theta2),0._prec/)
lin = (/-25.70_prec,-5.18_prec/)


t1 = lin(1)*(&
          (3*rba(1)*cos(theta1)+rac(1))*D(3,0,7,1.0_prec,R12,R23,R31)/(r12**3*r31**7)+& 
          (3*rab(1)*cos(theta2)+rbc(1))*D(3,7,0,1.0_prec,R12,R23,R31)/(r12**3*r23**7)+&
          (3*rbc(1)*cos(theta3)+rca(1))*D(0,3,7,1.0_prec,R12,R23,R31)/(r23**3*r31**7)+&
          (3*rca(1)*cos(theta1)+rab(1))*D(7,0,3,1.0_prec,R12,R23,R31)/(r31**3*r12**7)+&
          (3*rac(1)*cos(theta3)+rcb(1))*D(0,7,3,1.0_prec,R12,R23,R31)/(r31**3*r23**7)+&
          (3*rcb(1)*cos(theta2)+rba(1))*D(7,3,0,1.0_prec,R12,R23,R31)/(r23**3*r12**7))

t2 = lin(2)*(&
          (2*cos(theta1)*rac(1)+(-1+5*(cos(theta1)**2))*rba(1))*D(4,0,6,1.0_prec,R12,R23,R31)/(r12**4*r31**6)+& 
          (2*cos(theta2)*rbc(1)+(-1+5*(cos(theta2)**2))*rab(1))*D(4,6,0,1.0_prec,R12,R23,R31)/(r12**4*r23**6)+&
          (2*cos(theta3)*rca(1)+(-1+5*(cos(theta3)**2))*rbc(1))*D(0,4,6,1.0_prec,R12,R23,R31)/(r23**4*r31**6)+&
          (2*cos(theta1)*rab(1)+(-1+5*(cos(theta1)**2))*rca(1))*D(6,0,4,1.0_prec,R12,R23,R31)/(r31**4*r12**6)+&
          (2*cos(theta3)*rcb(1)+(-1+5*(cos(theta3)**2))*rac(1))*D(0,6,4,1.0_prec,R12,R23,R31)/(r31**4*r23**6)+&
          (2*cos(theta2)*rba(1)+(-1+5*(cos(theta2)**2))*rcb(1))*D(6,4,0,1.0_prec,R12,R23,R31)/(r23**4*r12**6))
longRangeXX = t1 + t2

end function longRangeXX

function longRangeYY(R12,R23,R31)
! Y-component of the dipole vector of three atoms lying in
! xy-plane, while a vector between atom 1 and atom 2 corresponds to the x-axis
implicit none
real(prec) :: longRangeYY
real(prec),intent(in) :: R12,R23,R31
real(prec) :: c1,c2,c3,theta1,theta2,theta3

real(prec) ::  rab(3) 
real(prec) ::  rba(3) 
real(prec) ::  rac(3) 
real(prec) ::  rca(3) 
real(prec) ::  rbc(3) 
real(prec) ::  rcb(3) 
real(prec) ::  lin(2) 
real(prec) :: t1,t2

call angles(R12,R23,R31,c1,c2,c3)
theta1=acos(c1)
theta2=acos(c2)
theta3=acos(c3)

rab = (/1._prec,0._prec,0._prec/)
rba = (/-1._prec,0._prec,0._prec/)
rac = (/cos(theta1),sin(theta1),0._prec/)
rca = (/-cos(theta1),-sin(theta1),0._prec/)
rbc = (/-cos(theta2),sin(theta2),0._prec/)
rcb = (/cos(theta2),-sin(theta2),0._prec/)
lin = (/-25.70_prec,-5.18_prec/)

t1 = lin(1)*(&
          (3*rba(2)*cos(theta1)+rac(2))*D(3,0,7,1.0_prec,R12,R23,R31)/(r12**3*r31**7)+& 
          (3*rab(2)*cos(theta2)+rbc(2))*D(3,7,0,1.0_prec,R12,R23,R31)/(r12**3*r23**7)+&
          (3*rbc(2)*cos(theta3)+rca(2))*D(0,3,7,1.0_prec,R12,R23,R31)/(r23**3*r31**7)+&
          (3*rca(2)*cos(theta1)+rab(2))*D(7,0,3,1.0_prec,R12,R23,R31)/(r31**3*r12**7)+&
          (3*rac(2)*cos(theta3)+rcb(2))*D(0,7,3,1.0_prec,R12,R23,R31)/(r31**3*r23**7)+&
          (3*rcb(2)*cos(theta2)+rba(2))*D(7,3,0,1.0_prec,R12,R23,R31)/(r23**3*r12**7))

t2 = lin(2)*(&
          (2*cos(theta1)*rac(2)+(-1+5*(cos(theta1)**2))*rba(2))*D(4,0,6,1.0_prec,R12,R23,R31)/(r12**4*r31**6)+& 
          (2*cos(theta2)*rbc(2)+(-1+5*(cos(theta2)**2))*rab(2))*D(4,6,0,1.0_prec,R12,R23,R31)/(r12**4*r23**6)+&
          (2*cos(theta3)*rca(2)+(-1+5*(cos(theta3)**2))*rbc(2))*D(0,4,6,1.0_prec,R12,R23,R31)/(r23**4*r31**6)+&
          (2*cos(theta1)*rab(2)+(-1+5*(cos(theta1)**2))*rca(2))*D(6,0,4,1.0_prec,R12,R23,R31)/(r31**4*r12**6)+&
          (2*cos(theta3)*rcb(2)+(-1+5*(cos(theta3)**2))*rac(2))*D(0,6,4,1.0_prec,R12,R23,R31)/(r31**4*r23**6)+&
          (2*cos(theta2)*rba(2)+(-1+5*(cos(theta2)**2))*rcb(2))*D(6,4,0,1.0_prec,R12,R23,R31)/(r23**4*r12**6))

longRangeYY = t1 + t2

end function longRangeYY

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
! auxiliarry supporting functions !
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

function dampTT(n,x)
! Tang-Toennies damping function
!
! dampTT(n,x) = 1 - exp(-x) sum_{i=0}^{n} x^i/i!
!
!             = exp(-x) sum_{i=n+1}^{infty} x^i/i!

implicit none
real(prec) :: dampTT
integer,intent(in) :: n
real(prec),intent(in) :: x
real(prec) :: term,suma
integer,parameter :: extra1=100
real(prec),parameter :: limit1(0:16) = (/&
     0.10536052_prec,&
     0.53181161_prec, 1.1020653_prec, 1.7447696_prec, 2.4325910_prec,&
     3.1518980_prec , 3.8947668_prec, 4.6561182_prec, 5.4324681_prec,&
     6.2213046_prec , 7.0207466_prec, 7.8293420_prec, 8.6459425_prec,&
     9.4696212_prec ,10.299617_prec ,11.135297_prec ,11.976127_prec  /)
real(prec),parameter :: limit2(0:16) = (/&
      78.325631_prec,&
      82.753509_prec, 86.577667_prec, 90.069092_prec, 93.335700_prec,&
      96.435150_prec, 99.403064_prec,102.26349_prec ,105.03367_prec ,&
     107.72650_prec ,110.35199_prec ,112.91807_prec ,115.43118_prec ,&
     117.89665_prec ,120.31895_prec ,122.70185_prec ,125.04860_prec  /)
integer :: i
if(x<limit1(n)) then
   term = 1._prec
   do i=1,n
      term = term*x/i
   enddo
   suma = 0._prec
   do i=n+1,2*n+extra1
      term = term*x/i
      if(abs(term)<spacing(suma)) exit
      suma = suma + term
   enddo
   dampTT = exp(-x)*suma
elseif(x<limit2(n)) then
   term = 1._prec
   suma = 1._prec
   do i=1,n
      term = term*x/i
      suma = suma + term
   enddo
   dampTT = 1._prec - exp(-x)*suma
else
   dampTT = 1._prec
endif
!write(*,*)'damp',dampTT,n,x
end function dampTT

function D(n1,n2,n3,beta,R12,R23,R31)
! damping for all three sides
implicit none
real(prec) :: D,D1,D2,D3
integer,intent(in) :: n1,n2,n3
real(prec),intent(in) :: R12,R23,R31,beta

if (n1==0) then
   D1 = 1
else
   D1 = dampTT(n1+1,R12*beta)
endif

if (n2==0) then
   D2 = 1
else
   D2 = dampTT(n2+1,R23*beta)
endif

if (n3==0) then
   D3 = 1
else
   D3 = dampTT(n3+1,R31*beta)
endif

D = D1*D2*D3
!write(*,*)'D',D
end function D


subroutine angles(R12,R23,R31,c1,c2,c3)
! calculated angles of the triangle from sides
implicit none
real(prec),intent(in) :: R12,R23,R31
real(prec),intent(out) :: c1,c2,c3

c1 = 0.5_prec*(R12*R12+R31*R31-R23*R23)/(R12*R31)
if (c1 > 1._prec) then
    c1 = 1._prec
elseif (c1 <-1._prec) then
    c1 = -1._prec
endif

c2 = 0.5_prec*(R12*R12+R23*R23-R31*R31)/(R12*R23)
if (c2 > 1._prec) then
    c2 = 1._prec
elseif (c2 <-1._prec) then
    c2 = -1._prec
endif

c3 = 0.5_prec*(R23*R23+R31*R31-R12*R12)/(R23*R31)
if (c3 > 1._prec) then
    c3 = 1._prec
elseif (c3 <-1._prec) then
    c3 = -1._prec
endif
end subroutine

function pow(x,n)
! auxilliary power function
implicit none
integer,intent(in) :: n
real(prec),intent(in) :: x
real(prec) :: pow

pow = x**n
end function pow

function legendre(n,x)
! legendre polynomials
implicit none
integer,intent(in) :: n
real(prec),intent(in) :: x
real(prec) :: legendre

select case (n)
case(0)
   legendre = 1
case(1)
   legendre = x
case(2)
   legendre = (1.5_prec*x**2 - 0.5_prec)
case(3)
   legendre = (2.5_prec*x**3 - 1.5_prec*x)
case(4)
   legendre =  (35*x**4 - 30*x*x + 3)/8
case default
   write(*,*) "Higher Legendre polynomials not implemented"
   stop 1
end select

end function legendre

end module dipole_2024


